The homological content of the Jones representations at $q = -1$

We generalize a discovery of Kasahara and show that the Jones representations of braid groups, when evaluated at $q = -1$, are related to the action on homology of a branched double cover of the underlying punctured disk. As an application, we prove for a large family of pseudo-Anosov mapping classes a conjecture put forward by Andersen, Masbaum, and Ueno by extending their original argument for the sphere with four marked points to our more general case.

==> curverep.sage <==
###################################################
#
# Notes on usage:
# The function curve_rep(b,d) returns the image
# of b under the rescaled representation
#   \sigma_i \mapsto A \eta_A^{n,d}(sigma_i)
# Here, b is an element in B_n, using the existing
# braid group implementation in sage.
#
# Example of use:
#   sage: d=1
#   sage: B = BraidGroup(3)
#   sage: b = B([1,-2])
#   sage: curve_rep(b,d)
#
# The function matrix_to_appendix_plots() outputs
# the matrices used for some of the plots of the
# appendix, reformatted for use in Mathematica.
#
###################################################

from sage.rings.integer import Integer
from sage.rings.integer_ring import IntegerRing
from sage.rings.polynomial.laurent_polynomial_ring import LaurentPolynomialRing
from sage.matrix.constructor import identity_matrix, matrix
from sage.groups.braid import Braid, BraidGroup, BraidGroup_class


def dim_of_rep_space(n,d):
	if mod(n+d,2) == 1:
		raise ValueError("Arguments must have similar parity")
	if mod(n,2) == 0:
		k=n/2
		g=k-1
		m=(2*k-d)/2
		return binomial(2*g+1,m)-binomial(2*g+1,m-2)
	else:
		k=(n-1)/2
		g=k
		m = (2*k+1-d)/2
		return binomial(2*g,m)-binomial(2*g,m-2)

def fill_out_forest(forest,treesize):
	if len(forest) == 0:
		raise ValueError("Forest has to start with a tree")
	if mod(forest[0][0]+treesize,2) == 0:
		raise ValueError("Parity mismatch in forest creation")
	# Loop over all trees
	newforest=copy(forest)
	for tree in forest:
		if len(tree) < treesize:
			newtreeup=copy(tree)
			newtreedown=copy(tree)
			newforest.remove(tree) # Cut down the original tree
			# Add two greater trees, admissibly
			if tree[-1] < treesize - len(tree) + 1:
				newtreeup.append(tree[-1]+1)
				newforest.append(newtreeup)
			if tree[-1] > 0:
				newtreedown.append(tree[-1]-1)
				newforest.append(newtreedown)
	# Are we there yet?
	if len(newforest) == dim_of_rep_space(treesize+1,forest[0][0]):
		return newforest
	else:
		return fill_out_forest(newforest,treesize)

def basis_with_drain(num_of_strands,drain_size):
	n=num_of_strands
	d=drain_size
	if mod(n+d,2) == 1:
		raise ValueError("Arguments must have similar parity")
	basis = [[d]] # Let's start out with no elements and recursively fill out
	forest = fill_out_forest(basis,n-1)
        for tree in forest:
		tree.extend([1,0])
	return forest

def create_rep(num_of_strands,drain_size,variab='A',ring=IntegerRing()):
	n=num_of_strands
	d=drain_size
	if mod(n+d,2) == 1:
		raise ValueError("Arguments must have similar parity")
	basis = basis_with_drain(n,d)
	auxmat = matrix(n-1,len(basis))
	for i in range(1,n):
		for v in range(len(basis)):
			tree = basis[v]
			if tree[i-1] < tree[i] and tree[i+1] < tree[i]:
				auxmat[i-1,v] = v
			if tree[i-1] > tree[i] and tree[i+1] > tree[i]:
				newtree = copy(tree)
				newtree[i] += 2
				auxmat[i-1,v] = basis.index(newtree)
			if tree[i-1] > tree[i] and tree[i+1] < tree[i]:
				newtree = copy(tree)
				newtree[i-1] -= 2
				j=2
				while newtree[i-j] != newtree[i] and i-j >= 0:
					newtree[i-j] -= 2
					j += 1
				if newtree in basis:
					auxmat[i-1,v] = basis.index(newtree)
				else:
					auxmat[i-1,v] = -1
			if tree[i-1] < tree[i] and tree[i+1] > tree[i]:
				newtree = copy(tree)
				newtree[i+1] -= 2
				j=2
				while newtree[i+j] != newtree[i] and i+j <= n:
					newtree[i+j] -= 2
					j += 1
				if newtree in basis:
					auxmat[i-1,v] = basis.index(newtree)
				else:
					auxmat[i-1,v] = -1
	repmat = []
	R = LaurentPolynomialRing(ring,variab)
	A = R.gens()[0]
	for i in range(1,n):
		repmatnew = identity_matrix(R,len(basis))
		for v in range(len(basis)):
			newmatentry = auxmat[i-1,v]
			if newmatentry == v:
				repmatnew[v,v] = -A^4
			elif newmatentry >= 0:
				repmatnew[newmatentry,v] = A^2
		repmat.append(repmatnew)
	return repmat

def curve_rep(braid,drain_size,var='A',ring=IntegerRing()):
	R = LaurentPolynomialRing(ring,var)
	A = R.gens()[0]
	n=braid.strands()
	d=drain_size
	rep=create_rep(n,d,var,ring)
	M=identity_matrix(R,dim_of_rep_space(n,d))
	for i in braid.Tietze():
		if i > 0:
			M=M*rep[i-1]
		if i < 0:
			M=M*rep[-i-1]^(-1)
	return M

def matrix_to_mathematica(mat):
	string = "{"
	for i in range(0,mat.nrows()):
		string = string + "{"
		for j in range(0,mat.ncols()):
			string = string + str(mat[i,j])
			if (j < mat.ncols()-1):
				string = string+","
		string = string + "}"
		if (i < mat.nrows()-1):
			string = string+","
	string = string + "}"
	return string

def matrices_for_appendix_plots():
	B = BraidGroup(3)
	b = B([1,-2])
	print "mat31 = " + matrix_to_mathematica(simplify(curve_rep(b,1)))
	B = BraidGroup(4)
	b = B([1,2,-3])
	print "mat40 = " + matrix_to_mathematica(simplify(curve_rep(b,0)))
	print "mat42 = " + matrix_to_mathematica(simplify(curve_rep(b,2)))
	B = BraidGroup(5)
	b = B([1,2,3,1,2,3,4,-3])
	print "mat51 = " + matrix_to_mathematica(simplify(curve_rep(b,1)))
	print "mat53 = " + matrix_to_mathematica(simplify(curve_rep(b,3)))
	B = BraidGroup(6)
	b = B([2,1,2,1,1,2,3,4,5,1,2,3,4,5])
	print "mat60 = " + matrix_to_mathematica(simplify(curve_rep(b,0)))
	print "mat62 = " + matrix_to_mathematica(simplify(curve_rep(b,2)))
	print "mat64 = " + matrix_to_mathematica(simplify(curve_rep(b,4)))
	B = BraidGroup(7)
	b = B([-4,-4,1,2,3,4,5,6,1,2,3,4,5,6])
	print "mat71 = " + matrix_to_mathematica(simplify(curve_rep(b,1)))
	print "mat73 = " + matrix_to_mathematica(simplify(curve_rep(b,3)))
	print "mat75 = " + matrix_to_mathematica(simplify(curve_rep(b,5)))
	B = BraidGroup(8)
	b = B([3,4,5,6,7,1,2,3,4,5,6,7,1,2,3,4,5,6,7,1,2,3,4,5,6,7,1,2,3,4,5,6,7])
	print "mat80 = " + matrix_to_mathematica(simplify(curve_rep(b,0)))
	print "mat82 = " + matrix_to_mathematica(simplify(curve_rep(b,2)))
	print "mat84 = " + matrix_to_mathematica(simplify(curve_rep(b,4)))
	print "mat86 = " + matrix_to_mathematica(simplify(curve_rep(b,6)))

